The parity theorem for multiple polylogarithms

We generalize the well-known parity theorem for multiple zeta values (MZV) to functional equations of multiple polylogarithms (MPL). This reproves the parity theorem for MZV with an additional integrality statement, and also provides parity theorems for special values of MPL at roots of unity (also known as coloured MZV). We give explicit formulas in depths 2 and 3 and provide a computer program to compute the functional equations.

==> anc/README <==
Erik Panzer, December 2015

Comments on the supplements to "The parity theorem for multiple polylogarithms", http://arxiv.org/abs/1512.04482

Precomputed functional equations (up to weight 6) are listed in the file feqs.

To use the Maple programs, first run
	read "parity.mpl":
in a Maple session or worksheet. Then
	invMpl([1,2],[1/z1,1/z2]);
computes the expression (1.10), change arguments as desired. The MZV reduction (1.11) is implemented as MZV3(), e.g.
	MZV3(1,5,2);
reproduces (1.13).


==> anc/parity.mpl <==
# by Erik Panzer, December 2015
# Supplement to the article "The parity theorem for multiple polylogarithms"
#   http://arxiv.org/abs/1512.04482
# Maple-program for computation of the functional equations

kernelopts(assertlevel=1):
interface(errorbreak=2):

# Bernoulli polynomials introduced in (2.3)
ber:=proc(n,z)
	(2*Pi*I)^n/n!*bernoulli(n,1/2+log(-z)/(2*Pi*I)):
end proc:

# integration of MPL
# implements lemma 2.2
intMpl := proc(expr, var)
local logarg, logpower, li, ns, zs, pre, rat, f, mu, logs, den:
	if expr<>expand(expr) then
		return intMpl(expand(expr), var):
	elif op(0, expr)=`+` then
		return map(intMpl, expr, var):
	elif expr<>factor(expr) then
		return intMpl(factor(expr), var):
	end if:
	# collect MPL
	li := select(f->(op(0,f)=`Mpl`) and has(f, var), indets(expr)):
	if li={} then
		li := 1:
	elif numelems(li)>1 then
		error "more than one MPL depends on %1 in expression %2", var, expr:
	else
		li := li[1]:
	end if:
	# collect logs
	logs := select(f->(op(0,f) in {`log`, `ln`}) and has(f,var), indets(expr)):
	if logs={} then
		logpower := 0:
	elif numelems(logs)>1 then
		error "more than one logarithm depends on %1 in expression %2", var, expr:
	else
		logarg := op(logs[1]):
		logpower := degree(expr, logs[1]):
		ASSERT(type(logpower, 'posint'), "exponent of logarithm must be positive"):
	end if:
	# collect rational prefactors and var-independent terms
	pre := factor(expr/li/log(logarg)^logpower):
	pre := convert(pre, parfrac, var):
	if op(0,pre)=`+` then
		return map(f->intMpl(f*li*log(logarg)^logpower, var), pre):
	end if:
	rat := select(has, op(factors(pre))[2], var):
	if nops(rat)>1 then
		error "More than one factor of %1 depends on %2 after partial fractioning", pre, var:
	elif rat=[] then
		den := 1:
	else
		den := rat[1][1]^(-rat[1][2]):
		if den=(var-1) then
			den:=-den:
		end if:
	end if:
	pre := factor(pre*den):
	ASSERT(simplify(pre/den*li*log(logarg)^logpower-expr)=0, "has to vanish"):
	# integrate
	if not (den in {var, 1-var}) then
		error "Unexpected rational factor %1", rat:
	end if:
	if li<>1 then
		ns, zs := op(li):
		if den=var then
			return pre*add(
				(-1)^mu*logpower!/(logpower-mu)!*log(logarg)^(logpower-mu)
				*Mpl(subsop(1=ns[1]+1+mu, ns), zs)
			, mu=0..logpower):
		else # den = 1-var
			return pre*add(
				-(-1)^mu*logpower!/(logpower-mu)!*log(logarg)^(logpower-mu)
				*(
					Mpl(subsop(1=ns[1]+1+mu, ns), zs)
					+Mpl([1+mu, op(ns)], [var, zs[1]/var, op(zs[2..])])
					-Mpl([1+mu], [var])*Mpl(ns, subsop(1=zs[1]/var, zs))
				)
			, mu=0..logpower):	
		end if:
	elif den=1-var then
		return pre*add(
			(-1)^mu*logpower!/(logpower-mu)!*log(logarg)^(logpower-mu)
			*Mpl([1+mu], [var])
		, mu=0..logpower):
	else # den=var
		# If no log present, take one
		if logpower=0 then
			logarg := var:
		end if:
		return pre*log(logarg)^(logpower+1)/(logpower+1):
	end if:
end proc:

orderedPartitions := proc(n::integer, k::integer)
	if k = 1 then
		return [[n]]:
	elif (k=0) and (n=0) then
		return [[]]:
	elif (k=0) then
		return []:
	else
		return [seq(op(map(f->[i,op(f)], orderedPartitions(n-i,k-1))), i=0..n)]:
	end if:
end proc:

# lookup table
invMplTable := table():

# rewrites Mpl([ns[1],...,ns[d]],[1/zs[1],...,1/zs[d]]) in terms of Mpl
# implements theorem 2.5
invMpl := proc(ns::list, zs::list)
local f, expr, g, var, reg:
global invMplTable:
	ASSERT(nops(ns)=nops(zs), "Mpl must have the same number of indices and variables"):
	if ns=[] then
		return 1:
	end if:
	# Check if assigned to table
	if zs<>[seq(1/cat(z,i), i=1..nops(ns))] then
		return eval(invMpl(ns, [seq(1/cat(z,i), i=1..nops(ns))]), [seq(cat(z,i)=1/zs[i], i=1..nops(ns))]):
	elif assigned(invMplTable[op(ns)]) then
		return invMplTable[op(ns)]:
	end if:
	expr:=diff(Mpl(ns, [1/var, op(zs[2..])]), var):
	expr:=eval(expr, Mpl=invMpl):
	expr:=intMpl(expr, var):
	# compute logarithmic contributions to 1/zs[1]->0
	f := log(-var*mul(1/z,z in zs[2..]))/(2*Pi*I):
	if nops(ns)=1 then
		reg := -(-1)^ns[1]*factor((2*Pi*I)^ns[1]/(ns[1]!)*bernoulli(ns[1], 1/2+f)):
	else
		reg := add(
			factor(bernoulli(ns[1]-mu, 1/2+f)*(-2*Pi*I)^(ns[1]-mu)/(ns[1]-mu)!)
			*(-1)^(mu+1)
			*add(
				mul(binomial(ns[1+g]+shift[g]-1, shift[g]), g=1..(nops(ns)-1))
				*invMpl([seq(ns[1+g]+shift[g], g=1..(nops(ns)-1))], zs[2..])
			, shift in orderedPartitions(mu, nops(ns)-1))
		, mu=0..ns[1]):
	end if:
	# Check that expr is correct up to constants (including branch choice)
	f:=eval(expr, Mpl=((nn,zz)->`if`(has(zz, var), 0, Mpl(nn, zz)))):
	g:=simplify(f-reg) assuming var>0:
	ASSERT(not has(g, var), "non-constant difference in regularized limit"):
	# Fix constants (including log branches)
	expr := expr-f+reg:
	invMplTable[op(ns)] := eval(expr, var=1/zs[1]):
end proc:

# Formula (1.11) expressing even-weight depth-3 MZV in terms of depth 2
# For odd weight, this still gives a relation (with zero on the left-hand side)
MZV3 := proc(n1,n2,n3)
	Mpl([n1,n2,n3],[1,1,1])
	*(1+(-1)^(n1+n2+n3))/2
	=
	-(-1)^(n1+n2+n3)*(Mpl([n1+n2,n3],[1,1])+Mpl([n1,n2+n3],[1,1])+Mpl([n1+n2+n3],[1]))/2
	+(-1)^(n1+n2)*add(Mpl([2*s],[1])*add(eval(binomial(n2-1+mu,n2-1)*binomial(n1+nu,n1-1)*Mpl([n2+mu,n1+1+nu],[1,1]), nu=n3-1-2*s-mu), mu=0..n3-1-2*s), s=0..floor((n3-1)/2))
	+(-1)^n1*add(Mpl([2*s],[1])*add(eval(binomial(n3-1+mu,n3-1)*binomial(n1+nu,n1-1)*Mpl([n3+mu],[1])*Mpl([n1+1+nu],[1])*(-1)^mu, nu=n2-1-2*s-mu), mu=0..n2-1-2*s), s=0..floor((n2-1)/2))
	+(-1)^n1*add(Mpl([2*s],[1])*add(eval(binomial(n2-1+mu,n2-1)*binomial(n3-1+nu,n3-1)*Mpl([n2+mu,n3+nu],[1,1]),nu=n1-2*s-mu),mu=0..n1-2*s), s=0..floor(n1/2))
	-(-1)^(n1+n2)*add(Mpl([2*s],[1])*binomial(n2+n3-2*s-1,n2-1)*(Mpl([n1,n2+n3-2*s],[1,1])+Mpl([n1+n2+n3-2*s],[1])), s=0..floor((n3-1)/2)):
	eval(%,Mpl([0],[1])=-1/2):
end proc:

# Explicit depth-3 formula (4.3)
PLi3 := proc(n1,n2,n3)
	Mpl([n1],[z1])*(Mpl([n2,n3],[z2,z3])-(-1)^(n2+n3)*Mpl([n2,n3],[1/z2,1/z3])) - Mpl([n1+n2,n3],[z1*z2,z3])
	+Mpl([n2,n1],[z2,z1])*ber(n3,z3)+Mpl([n2+n3,n1],[z2*z3,z1])
	-add(add(
		binomial(-n3,mu)*binomial(-n1,nu)*Mpl([n3+mu],[1/z3])*Mpl([n1+nu],[z1])*(-1)^(n3+mu)*ber(n2-mu-nu,z1*z2*z3)
	,nu=0..n2-mu), mu=0..n2)
	-add(add(
		binomial(-n2,mu)*binomial(-n1,nu)*Mpl([mu+n2,n1+nu],[z2,z1])*ber(n3-mu-nu,z1*z2*z3)
	,nu=0..n3-mu), mu=0..n3)
	-add(add(
		binomial(-n2,mu)*binomial(-n3,nu)*Mpl([mu+n2,n3+nu],[1/z2,1/z3])*ber(n1-mu-nu,z1*z2*z3)*(-1)^(mu+nu+n2+n3)
	,nu=0..n1-mu), mu=0..n1):
end proc:

